Selective Off-Policy Reference Tuning with Plan Guidance

Reinforcement learning with verifiable rewards helps reasoning, but GRPO-style methods stall on hard prompts where all sampled rollouts fail. SORT adds a repair update for those failures without changing rollout generation: it derives a plan from the reference solution, compares token probabilities with and without that plan, and gives higher weight to tokens that become more predictable under plan conditioning. This turns all-wrong prompts into selective, structure-aware learning signals instead of uniform imitation. Across three backbones and eight reasoning benchmarks, SORT improves over GRPO and guidance baselines, with largest gains on weaker models.

==> figs/token_weights_manual/make_excerpt.py <==
from pathlib import Path

import numpy as np
from PIL import Image, ImageDraw, ImageFont


ROOT = Path(__file__).resolve().parent
OUT = ROOT.parent / "token_salience_excerpt.png"


def load_grid(image_path):
    image = Image.open(image_path).convert("RGBA")
    arr = np.asarray(image)
    rgb = arr[:, :, :3]
    mask = np.any(rgb < 245, axis=2)
    max_y = 1900 if image.height > 1500 else 1000
    mask = mask[:max_y, :]

    def ranges_from_projection(proj):
        idx = np.where(proj > 20)[0]
        ranges = []
        if len(idx) == 0:
            return ranges
        start = prev = int(idx[0])
        for value in idx[1:]:
            value = int(value)
            if value > prev + 3:
                ranges.append((start, prev))
                start = value
            prev = value
        ranges.append((start, prev))
        return ranges

    xs = ranges_from_projection(mask.sum(axis=0))
    ys = ranges_from_projection(mask.sum(axis=1))
    return image, xs, ys


GRIDS = {
    "p1": load_grid(ROOT / "part01.png"),
    "p2": load_grid(ROOT / "part02.png"),
    "p3": load_grid(ROOT / "part03.png"),
    "p4": load_grid(ROOT / "part04.png"),
}


def sample_color(part, row, col):
    image, xs, ys = GRIDS[part]
    x0, x1 = xs[col]
    y0, y1 = ys[row]
    crop = np.asarray(image.crop((x0 + 8, y0 + 8, x1 - 7, y1 - 7)).convert("RGB"))
    # Median is robust to black token text in the source cell.
    rgb = np.median(crop.reshape(-1, 3), axis=0).astype(int)
    return tuple(int(v) for v in rgb)


def text_color(fill):
    # Keep token text readable on both blue and red backgrounds.
    luminance = 0.299 * fill[0] + 0.587 * fill[1] + 0.114 * fill[2]
    return (18, 24, 32) if luminance > 130 else (255, 255, 255)


FONT = "/System/Library/Fonts/Supplemental/Arial.ttf"
FONT_BOLD = "/System/Library/Fonts/Supplemental/Arial Bold.ttf"
try:
    TOKEN_FONT = ImageFont.truetype(FONT, 34)
    LABEL_FONT = ImageFont.truetype(FONT_BOLD, 29)
    LEGEND_FONT = ImageFont.truetype(FONT, 23)
except OSError:
    TOKEN_FONT = ImageFont.load_default()
    LABEL_FONT = ImageFont.load_default()
    LEGEND_FONT = ImageFont.load_default()


rows = [
    (
        "Case transition",
        [
            ("Starting", "p2", 0, 10),
            ("a=1", "p2", 0, 13),
        ],
    ),
    (
        "Prune branch",
        [
            ("discard", "p2", 4, 12),
            ("Not", "p2", 7, 7),
            ("valid", "p2", 7, 8),
        ],
    ),
    (
        "Self-check",
        [
            ("Wait", "p2", 9, 9),
            ("But", "p2", 17, 9),
            ("check", "p2", 17, 12),
            ("Correct", "p3", 13, 8),
        ],
    ),
    (
        "Verify side",
        [
            ("Left", "p3", 10, 0),
            ("side", "p3", 10, 2),
            ("yes", "p3", 13, 0),
            ("=", "p3", 13, 4),
            ("Correct", "p3", 13, 8),
        ],
    ),
    (
        "Answer commit",
        [
            ("final", "p4", 13, 6),
            ("answer", "p4", 13, 7),
            ("boxed", "p4", 13, 11),
            ("36", "p4", 13, 13),
        ],
    ),
]


cell_w = 170
cell_h = 58
cell_gap = 12
label_w = 250
pad_x = 30
pad_y = 24
row_gap = 22
legend_h = 72

max_cells = max(len(cells) for _, cells in rows)
canvas_w = pad_x * 2 + label_w + max_cells * cell_w + (max_cells - 1) * cell_gap
canvas_h = pad_y * 2 + len(rows) * cell_h + (len(rows) - 1) * row_gap + legend_h

canvas = Image.new("RGB", (canvas_w, canvas_h), (255, 255, 255))
draw = ImageDraw.Draw(canvas)

y = pad_y
for label, cells in rows:
    draw.text((pad_x, y + cell_h // 2), label, fill=(35, 42, 52), font=LABEL_FONT, anchor="lm")
    x = pad_x + label_w
    for token, part, row, col in cells:
        fill = sample_color(part, row, col)
        draw.rounded_rectangle(
            (x, y, x + cell_w, y + cell_h),
            radius=5,
            fill=fill,
            outline=(255, 255, 255),
            width=2,
        )
        draw.text(
            (x + cell_w // 2, y + cell_h // 2 + 1),
            token,
            fill=text_color(fill),
            font=TOKEN_FONT,
            anchor="mm",
        )
        x += cell_w + cell_gap
    y += cell_h + row_gap

legend_y = y + 6
bar_x0 = pad_x + label_w
bar_w = max_cells * cell_w + (max_cells - 1) * cell_gap
bar_h = 20

blue = np.array([67, 92, 214])
white = np.array([224, 228, 235])
red = np.array([201, 0, 43])
grad = np.zeros((bar_h, bar_w, 4), dtype=np.uint8)
for x in range(bar_w):
    t = x / max(bar_w - 1, 1)
    if t < 0.5:
        u = t / 0.5
        color = (1 - u) * blue + u * white
    else:
        u = (t - 0.5) / 0.5
        color = (1 - u) * white + u * red
    grad[:, x, :3] = np.clip(color, 0, 255)
    grad[:, x, 3] = 255

canvas_rgba = canvas.convert("RGBA")
canvas_rgba.alpha_composite(Image.fromarray(grad), (bar_x0, legend_y))
canvas = canvas_rgba.convert("RGB")
draw = ImageDraw.Draw(canvas)
draw.rectangle((bar_x0, legend_y, bar_x0 + bar_w, legend_y + bar_h), outline=(20, 20, 20), width=1)
draw.text((bar_x0, legend_y + bar_h + 21), "low", fill=(35, 42, 52), font=LEGEND_FONT, anchor="lm")
draw.text(
    (bar_x0 + bar_w // 2, legend_y + bar_h + 21),
    "log p_plan - log p_base",
    fill=(35, 42, 52),
    font=LEGEND_FONT,
    anchor="mm",
)
draw.text((bar_x0 + bar_w, legend_y + bar_h + 21), "high", fill=(35, 42, 52), font=LEGEND_FONT, anchor="rm")

canvas.save(OUT, quality=95)
print(f"wrote {OUT}")

